PyDEC: Software and Algorithms for Discretization of Exterior Calculus

This paper describes the algorithms, features and implementation of PyDEC, a Python library for computations related to the discretization of exterior calculus. PyDEC facilitates inquiry into both physical problems on manifolds as well as purely topological problems on abstract complexes. We describe efficient algorithms for constructing the operators and objects that arise in discrete exterior calculus, lowest order finite element exterior calculus and in related topological problems. Our algorithms are formulated in terms of high-level matrix operations which extend to arbitrary dimension. As a result, our implementations map well to the facilities of numerical libraries such as NumPy and SciPy. The availability of such libraries makes Python suitable for prototyping numerical methods. We demonstrate how PyDEC is used to solve physical and topological problems through several concise examples.

==> code/cavity/driver.py <==
"""
Solve the resonant cavity problem with Whitney forms.

References:
    Douglas N. Arnold and Richard S. Falk and Ragnar Winther
    "Finite element exterior calculus: from Hodge theory to numerical
    stability"
    Bull. Amer. Math. Soc. (N.S.), vol. 47, No. 2, pp. 281--354
    DOI : 10.1090/S0273-0979-10-01278-4

"""
from pydec import simplicial_complex, d, delta, whitney_innerproduct, \
     simplex_quivers
from numpy import loadtxt
from scipy import real, zeros
from scipy.linalg import eig
from matplotlib.pylab import quiver, figure, triplot

# Read in mesh data from files and construct complex
vertices = loadtxt('vertices.txt', dtype=float)
triangles = loadtxt('triangles.txt', dtype=int)
sc = simplicial_complex((vertices,triangles))

# Construct stiffness and mass matrices 
K = sc[1].d.T * whitney_innerproduct(sc,2) * sc[1].d
M = whitney_innerproduct(sc,1)

# Eliminate Boundaries from matrices
boundary_edges = sc.boundary()
non_boundary_edges = set(sc[1].simplex_to_index.keys()) - set(boundary_edges)
non_boundary_indices = [sc[1].simplex_to_index[e] for e in non_boundary_edges]

# Eliminate boundary conditions
K = K[non_boundary_indices,:][:,non_boundary_indices]
M = M[non_boundary_indices,:][:,non_boundary_indices]

# Compute eigenvalues and eigenvectors
# (could use sparse eigenvalue solver instead)
eigenvalues, eigenvectors = eig(K.todense(), M.todense())

# Plot eigenvalues
NUM_EIGS = 50 # Number of eigenvalues to plot
values = sorted([x for x in real(eigenvalues) if x > 1e-10])[0:NUM_EIGS]
ax = figure().gca()
ax.set_title('First ' + str(len(values)) + ' Eigenvalues')
ax.hold(True)
ax.plot(values,'ko')

# Plot the eigenvector 1-cochain as a vector field
N = 2 # Which non-zero eigenvector to plot?
non_zero_values = real(eigenvectors[:,list(eigenvalues).index(values[N])])
all_values = zeros((sc[1].num_simplices,))
all_values[non_boundary_indices] = non_zero_values
bases, arrows = simplex_quivers(sc,all_values)
ax = figure().gca()
ax.set_title('Mode #' + str(N+1))
ax.quiver(bases[:,0],bases[:,1],arrows[:,0],arrows[:,1])
ax.triplot(sc.vertices[:,0], sc.vertices[:,1], sc.simplices)
ax.axis('equal')


==> code/darcy/driver.py <==
"""
Darcy flow in a triangle mesh of a planar domain, with constant
velocity prescribed on boundary. 

Reference :

Numerical method for Darcy flow derived using Discrete Exterior Calculus
A. N. Hirani, K. B. Nakshatrala, J. H. Chaudhry
See arXiv:0810.3434v3 [math.NA] on http://arxiv.org/abs/0810.3434

"""
from numpy import mat, zeros, sort, asarray, loadtxt, array, dot, \
     concatenate, sign, vstack, argmax, nonzero
from numpy.linalg import norm, det
from scipy.sparse import bmat
from scipy.sparse.linalg import spsolve
from matplotlib.pylab import figure, gca, triplot
from pydec import simplicial_complex, simplex_quivers, signed_volume

velocity = array([1.,0])
# Read the mesh
vertices = loadtxt('vertices.txt')
triangles = loadtxt('triangles.txt', dtype='int') - 1
# Make a simplicial complex from it
sc = simplicial_complex((vertices,triangles))
# Nk is number of k-simplices
N1 = sc[1].num_simplices
N2 = sc[2].num_simplices
# Permeability is k > 0 and viscosity is mu > 0
k = 1; mu = 1
# The matrix for the full linear system for Darcy in 2D, not taking into
# account the boundary conditions, is :
# [-(mu/k)star1 d1^T ]
# [    d1          Z ] 
# where Z is a zero matrix of size N2 by N2. 
# The block sizes are 
#   N1 X N1    N1 X N2
#   N2 X N1    N2 X N2

d1 = sc[1].d; star1 = sc[1].star
A = bmat([[(-mu/k)*sc[1].star, sc[1].d.T],
          [sc[1].d, None]], format='csr')
b = zeros(N1 + N2) # RHS vector
all_fluxes = zeros(N1)
# Find boundary and internal edges
boundary_edges = sc.boundary(); boundary_edges.sort()
boundary_indices = list(sort([sc[1].simplex_to_index[e] 
                                       for e in boundary_edges]))
num_boundary_edges = len(boundary_indices)
internal_edges = set(sc[1].simplex_to_index.keys()) - set(boundary_edges)
internal_indices = list(sort([sc[1].simplex_to_index[e] 
                                       for e in internal_edges]))
num_internal_edges = sc[1].num_simplices - num_boundary_edges
# Assume triangles oriented the same way so can look at any triangle
s = sign(det(vertices[triangles[0,1:]] - vertices[triangles[0,0]]))
for i, e in enumerate(boundary_edges):
    evector = (-1)**e.parity * (vertices[e[1]] - vertices[e[0]])
    normal = array([-evector[1], evector[0]])
    all_fluxes[boundary_indices[i]] = -s * (1/norm(evector)**2) * \
                              dot(velocity, normal) * \
                              abs(det(vstack((normal, evector))))
pressures = zeros(N2)
# Adjust RHS for known fluxes and pressures
b = b - A * concatenate((all_fluxes,pressures))
# Remove entries of b corresponding to boundary fluxes and known pressure
# Pressure at the right most triangle circumcenter is assumed known
pressure_indices = range(N1, N1+N2)
pressure_indices.remove(N1 + argmax(sc[2].circumcenter[:,0]))
entries_to_keep = concatenate((internal_indices, pressure_indices))
b = b[entries_to_keep]
# Remove corresponding rows and columns of A
A = A[entries_to_keep][:,entries_to_keep]
u = spsolve(A,b)
fluxes = u[0:len(internal_indices)]
pressures[array(pressure_indices)-N1] = u[len(internal_indices):]
# Plot the pressures
figure(); ax = gca();
ax.set_xlabel('x', fontsize=20)
ax.set_ylabel('Pressure', fontsize=20)
ax.plot(sc[2].circumcenter[:,0], pressures, 'ro', markersize=8, mec='r')
ax.hold(True)
# Draw a line of slope -1 through the known presure point
xmax = max(sc[2].circumcenter[:,0])
xmin = min(sc[2].circumcenter[:,0])
ax.plot([xmin, xmax], [xmax - xmin, 0], 'k', linewidth=2)
ax.legend(['DEC', 'Analytical'], numpoints=1)
# Plot the triangles
figure(); ax = gca()
ax.triplot(vertices[:,0], vertices[:,1], triangles)
ax.hold('on')
# Insert the computed fluxes into vector of all fluxes
all_fluxes[internal_indices] = fluxes
# Whitney interpolate flux and sample at barycenters. Then
# rotate 90 degrees in the sense opposite to triangle orientation
v_bases,v_arrows = simplex_quivers(sc, all_fluxes)
v_arrows = -s * vstack((-v_arrows[:,1], v_arrows[:,0])).T
# Plot the resulting vector field at the barycenters
ax.quiver(v_bases[:,0],v_bases[:,1],v_arrows[:,0],v_arrows[:,1],
       units='dots', width=1, scale=1./30)
ax.axis('equal')
ax.set_title('Flux interpolated using Whitney map \n' \
          ' and visualized as velocity at barycenters\n')


==> code/hodge/driver.py <==
"""
Compute a harmonic 1-cochain basis for a square with 4 holes.

"""
from numpy import asarray, eye, outer, inner, dot, vstack
from numpy.random import seed, rand
from numpy.linalg import norm
from scipy.sparse.linalg import cg
from pydec import d, delta, simplicial_complex, read_mesh

def hodge_decomposition(omega):
    """
    For a given p-cochain \omega there is a unique decomposition
    
    \omega = d(\alpha) + \delta(\beta) (+) h
    
    for p-1 cochain \alpha, p+1 cochain \beta, and harmonic p-cochain h.
    
    This function returns (non-unique) representatives \beta, \gamma, and h 
    which satisfy the equation above.
    
    Example:
        #decompose a random 1-cochain
        sc = SimplicialComplex(...)
        omega = sc.get_cochain(1)
        omega.[:] = rand(*omega.shape)
        (alpha,beta,h) = hodge_decomposition(omega)

    """
    sc = omega.complex    
    p = omega.k
    alpha = sc.get_cochain(p - 1)
    beta  = sc.get_cochain(p + 1)    

    # Solve for alpha
    A = delta(d(sc.get_cochain_basis(p - 1))).v
    b = delta(omega).v
    alpha.v = cg( A, b, tol=1e-8 )[0]

    # Solve for beta
    A = d(delta(sc.get_cochain_basis(p + 1))).v
    b = d(omega).v
    beta.v = cg( A, b, tol=1e-8 )[0]
    
    # Solve for h
    h = omega - d(alpha) - delta(beta)    
    
    return (alpha,beta,h)


def ortho(A):
    """Separates the harmonic forms stored in the rows of A using a heuristic
    """
    A = asarray(A)

    for i in range(A.shape[0]):
        j = abs(A[i]).argmax()
     
        v = A[:,j].copy()
        if A[i,j] > 0:
            v[i] += norm(v)
        else:
            v[i] -= norm(v)
        Q = eye(A.shape[0]) - 2 * outer(v,v) / inner(v,v)

        A = dot(Q,A)

    return A

seed(0) # make results consistent

# Read in mesh data from file
mesh = read_mesh('mesh_example.xml')

vertices  = mesh.vertices
triangles = mesh.elements

# remove some triangle from the mesh
triangles = triangles[list(set(range(len(triangles))) - set([30,320,21,198])),:]

sc = simplicial_complex((vertices,triangles))

H = []  # harmonic forms

# decompose 4 random 1-cochains
for i in range(4):
    omega = sc.get_cochain(1)
    omega.v[:] = rand(*omega.v.shape)

    (beta,gamma,h) = hodge_decomposition(omega)

    h = h.v
    for v in H:
        h -= inner(v,h) * v
    h /= norm(h)

    H.append(h)

H = ortho(vstack(H))

# plot the results
from pylab import figure, title, quiver, axis
from pydec import triplot, simplex_quivers

for n,h in enumerate(H):
    figure()
    title('Harmonic 1-cochain #%d' % n)
    triplot(vertices,triangles) 
    
    bases,dirs = simplex_quivers(sc,h)
    quiver(bases[:,0],bases[:,1],dirs[:,0],dirs[:,1])
    axis('equal')



==> code/ranking/driver.py <==
"""
Least squares ranking on graphs.

Reference :

Least Squares Ranking on Graphs, Hodge Laplacians, Time Optimality,
and Iterative Methods
A. N. Hirani, K. Kalyanaraman, S. Watts
See arXiv:1011.1716v1 [cs.NA] on http://arxiv.org/abs/1011.1716

"""
from numpy import loadtxt
from pydec import abstract_simplicial_complex
from scipy.sparse.linalg import lsqr

# Load graph and edge values
data = loadtxt('data.txt').astype(int)
edges = data[:,:2]

# Create abstract simplicial complex from edges
asc = abstract_simplicial_complex([edges])

omega = data[:,-1] # pairwise comparisons
B1 = asc.chain_complex()[1] # boundary matrix
alpha = lsqr(B1.T, omega)[0] # solve least squares problem

# Set the minimum to 0
alpha = alpha - alpha.min()

print alpha








==> code/rips/driver.py <==
"""
Detection of holes in coverage in an idealized abstraction of a sensor
network. Hodge decomposition of a random cochain is used to compute a
harmonic cochain.

"""
from scipy import rand
from scipy.linalg import norm
from scipy.sparse.linalg import cg

from pydec import kd_tree, flatten, triplot, read_array
from pydec.dec.rips_complex import rips_complex


pts = read_array('300pts.mtx')  # 300 random points in 2D
rc = rips_complex( pts, 0.15 )

simplices = rc.simplices

cmplx = rc.chain_complex()  # boundary operators [ b0, b1, b2 ]
b1 = cmplx[1].astype(float)  # edge boundary operator
b2 = cmplx[2].astype(float)  # face boundary operator

x = rand(b1.shape[1]) # random 1-chain
# Decompose x using discrete Hodge decomposition
alpha = cg( b1 * b1.T, b1   * x, tol=1e-8)[0]
beta  = cg( b2.T * b2, b2.T * x, tol=1e-8)[0]
h = x - (b1.T * alpha) - (b2 * beta) # harmonic component of x
h /= abs(h).max() # normalize h


#print 'norm( h )',norm(h)
#print 'norm(b1   * h)', norm(b1   * h)  #should be small
#print 'norm(b2.T * h)', norm(b2.T * h)  #should be small


# plot the results
from pylab import figure, title, plot, axis, xlim, ylim, show
from pydec import triplot, lineplot

# Nodes of the Rips complex
figure()
plot(pts[:,0],pts[:,1],'ko')
axis('off')
title('Nodes of the Complex')

# Rips complex (2d triangle mesh)
figure()
title('The Rips Complex')
triplot(pts,simplices[2]) 

# Harmonic 1-chain
figure()
title('Harmonic 1-chain of the Rips complex')
lineplot(pts,simplices[1],linewidths=(15*abs(h)).clip(1,15) ) 

# fiddle with the figures
for i in range(1,4):
    figure(i)
    axis('off')
    axis('equal')
    xlim(-0.1,1.1)
    ylim(-0.1,1.1)


